Understanding and Exploiting Design-Induced Latency Variation in Modern DRAM Chips

Variation has been shown to exist across the cells within a modern DRAM chip. We empirically demonstrate a new form of variation that exists within a real DRAM chip, induced by the design and placement of different components in the DRAM chip. Our goals are to understand design-induced variation that exists in real, state-of-the-art DRAM chips, exploit it to develop low-cost mechanisms that can dynamically find and use the lowest latency at which to operate a DRAM chip reliably, and, thus, improve overall system performance while ensuring reliable system operation. To this end, we first experimentally demonstrate and analyze designed-induced variation in modern DRAM devices by testing and characterizing 96 DIMMs (768 DRAM chips). Our characterization identifies DRAM regions that are vulnerable to errors, if operated at lower latency, and finds consistency in their locations across a given DRAM chip generation, due to design-induced variation. Based on our extensive experimental analysis, we develop two mechanisms that reliably reduce DRAM latency. First, DIVA Profiling uses runtime profiling to dynamically identify the lowest DRAM latency that does not introduce failures. DIVA Profiling exploits design-induced variation and periodically profiles only the vulnerable regions to determine the lowest DRAM latency at low cost. Our second mechanism, DIVA Shuffling, shuffles data such that values stored in vulnerable regions are mapped to multiple error-correcting code (ECC) codewords. Combined together, our two mechanisms reduce read/write latency by 40.0%/60.5%, which translates to an overall system performance improvement of 14.7%/13.7%/13.8% (in 2-/4-/8-core systems) across a variety of workloads, while ensuring reliable operation.

==> fig/pdf/pdfbound.sh <==
#!/bin/bash
# Example: ./pdfbound.sh figure.pdf

if [ $# != 1 ]; then
  echo "Usage: pdfbound.sh SOME_FIGURE.pdf"
  exit 1
fi

PDF_F=$1
PS_F=`echo $PDF_F | sed "s/\(.*\)\.pdf/\1\.ps/"`
EPS_F=`echo $PDF_F | sed "s/\(.*\)\.pdf/\1\.eps/"`
EPS_BOUND_F=`echo $PDF_F | sed "s/\(.*\)\.pdf/\1_B\.eps/"`
PDF_BOUND_F=`echo $PDF_F | sed "s/\(.*\)\.pdf/\1_B\.pdf/"`

pdf2ps $PDF_F

ps2eps -f -B $PS_F
rm $PS_F

mv -f $EPS_F $EPS_BOUND_F

epstopdf $EPS_BOUND_F
rm $EPS_BOUND_F


==> fig/pdf/run.sh <==
#!/bin/bash

numPDF=$(ls /home/donghyu1/Dropbox/Work/ArchVari/*.pdf | wc -l)
let "numPDF = $numPDF - 1"

file=$(ls ~/Dropbox/Work/ArchVari/*.pdf)
filePDF=($file)

for i in `seq 0 $numPDF`;
do
	cp ${filePDF[i]} ./
	fname=`echo ${filePDF[i]} | sed "s/\/home\/donghyu1\/Dropbox\/Work\/ArchVari\///g"`
	fname_B=`echo $fname | sed "s/.pdf/_B.pdf/g"`
	./pdfbound.sh $fname
	mv $fname_B $fname
done

svn add *.pdf
svn add ../*.tex

